Rockmate: an Efficient, Fast, Automatic and Generic Tool for Re-materialization in PyTorch

We propose Rockmate to control the memory requirements when training PyTorch DNN models. Rockmate is an automatic tool that starts from the model code and generates an equivalent model, using a predefined amount of memory for activations, at the cost of a few re-computations. Rockmate automatically detects the structure of computational and data dependencies and rewrites the initial model as a sequence of complex blocks. We show that such a structure is widespread and can be found in many models in the literature (Transformer based models, ResNet, RegNets,...). This structure allows us to solve the problem in a fast and efficient way, using an adaptation of Checkmate (too slow on the whole model but general) at the level of individual blocks and an adaptation of Rotor (fast but limited to sequential models) at the level of the sequence itself. We show through experiments on many models that Rockmate is as fast as Rotor and as efficient as Checkmate, and that it allows in many cases to obtain a significantly lower memory consumption for activations (by a factor of 2 to 5) for a rather negligible overhead (of the order of 10% to 20%). Rockmate is open source and available at https://github.com/topal-team/rockmate.

==> results/visualize.py <==
import pickle
import matplotlib.pyplot as plt
import numpy as np
import seaborn
import pandas as pd
from matplotlib.transforms import Bbox

seaborn.set_theme()

def full_extent(ax, pad=0.0):
    """Get the full extent of an axes, including axes labels, tick labels, and
    titles."""
    # For text objects, we need to draw the figure first, otherwise the extents
    # are undefined.
    ax.figure.canvas.draw()
    items = ax.get_xticklabels() + ax.get_yticklabels() 
#    items += [ax, ax.title, ax.xaxis.label, ax.yaxis.label]
    items += [ax, ax.title]
    bbox = Bbox.union([item.get_window_extent() for item in items])

    return bbox.expanded(1.0 + pad, 1.0 + pad)

def plot_vs_rotor_old():
    with open("results/rotor_exp_large.pkl", "rb") as f:
        results_rotor = pickle.load(f)
    name = ["GPT2-small", 'GPT2-medium',
            'GPT2-large', 'GPT2-xl'][2]  # GPT2-large
    rt_time_mean = []
    rt_time_std = []
    rk_time_mean = []
    rk_time_std = []
    rt_peak_mem = []
    rk_peak_mem = []
    capsize = 2
    for r in results_rotor[f'rotor {name}']:
        # to exclude a bug in rotor
        if r['feasible'] and np.mean(r['times']) < 1200:
            rt_time_mean.append(np.mean(r["times"][1:]))
            rt_time_std.append(np.std(r["times"][1:]))
            rt_peak_mem.append(r['peak_mem'])

    for r in results_rotor[f'rockmate {name}']:
        if r['feasible']:
            rk_time_mean.append(np.mean(r["times"][1:]))
            rk_time_std.append(np.std(r["times"][1:]))
            rk_peak_mem.append(r['peak_mem'])

    # fig, ax1 = plt.subplots(figsize=(12, 6), dpi=100)
    fig = plt.figure(figsize=(6, 3), dpi=100)
    ax1 = fig.add_subplot(1, 2, 1)
    ax2 = fig.add_subplot(1, 2, 2)

    ax1.errorbar(np.array(rt_peak_mem), np.array(rt_time_mean),
                 yerr=np.array(rt_time_std),
                 label='rotor', capsize=capsize, color='b')

    ax1.errorbar(rk_peak_mem, rk_time_mean,
                 yerr=rk_time_std,
                 label='rockmate', capsize=capsize, color='r')

    x = np.linspace(min(rt_peak_mem+rk_peak_mem),
                    max(rt_peak_mem+rk_peak_mem), 100)
    original_time = np.mean(results_rotor[f'original {name}']['times'][1:])
    original_peak = results_rotor[f'original {name}']['peak_mem']
    ax1.scatter([original_peak], [original_time], color='g', label='PyTorch')
    ax1.plot(x, [original_time]*100, '--', color='g')
    ax1.legend(loc='upper right')
    ax1.set_ylabel('GPT2-large makespan (ms)')
    ax1.set_xlabel('peak mem (GiB)')
    ax1.set_xticks(np.arange(0.5, 7.5, 1.5)*1024**3)
    ax1.set_xticklabels(np.arange(0.5, 7.5, 1.5))

    with open("results/rotor_resnet.pkl", "rb") as f:
        results_rotor = pickle.load(f)
    name = ["resnet101"][0]
    rt_time_mean = []
    rt_time_std = []
    rk_time_mean = []
    rk_time_std = []
    rt_peak_mem = []
    rk_peak_mem = []

    for r in results_rotor[f'rotor {name}']:
        # and np.mean(r['times'])<1200:# to exclude a bug in rotor
        if r['feasible']:
            rt_time_mean.append(np.mean(r["times"][1:]))
            rt_time_std.append(np.std(r["times"][1:]))
            rt_peak_mem.append(r['peak_mem'])

    for r in results_rotor[f'rockmate {name}']:
        if r['feasible']:
            rk_time_mean.append(np.mean(r["times"][1:]))
            rk_time_std.append(np.std(r["times"][1:]))
            rk_peak_mem.append(r['peak_mem'])

    ax2.errorbar(np.array(rt_peak_mem), np.array(rt_time_mean),
                 yerr=np.array(rt_time_std),
                 label='rotor', capsize=capsize, color='b')

    ax2.errorbar(rk_peak_mem, rk_time_mean,
                 yerr=rk_time_std,
                 label='rockmate', capsize=capsize, color='r')

    x = np.linspace(min(rt_peak_mem+rk_peak_mem),
                    max(rt_peak_mem+rk_peak_mem), 100)
    original_time = np.mean(results_rotor[f'original {name}']['times'][1:])
    original_peak = results_rotor[f'original {name}']['peak_mem']
    ax2.scatter([original_peak], [original_time], color='g', label='PyTorch')
    ax2.plot(x, [original_time]*100, '--', color='g')
    ax2.legend(loc='upper right')
    ax2.set_ylabel('ResNet-101 makespan (ms)')
    ax2.set_xlabel('peak mem (GiB)')
    ax2.yaxis.tick_right()
    ax2.yaxis.set_label_position("right")
    ax2.set_xticks(np.arange(0.6, 3.5, 0.6)*1024**3)
    ax2.set_xticklabels(np.arange(6, 35, 6)/10)
    fig.subplots_adjust(wspace=0.1, bottom=0.18, left=0.12, right=0.88)
    fig.savefig("results/vs_rotor.pdf", format="pdf")
    fig.show()

def plot_vs_rotor(file_name="results/vs_rotor.pdf"):
    with open("results/resnet_exp_v100.pkl", "rb") as f:
        results = pickle.load(f)
    with open("results/GPT2_exp_v100_20_20.pkl", "rb") as f:
        results = {**pickle.load(f), **results}
    # names = ["resnet50", "resnet101", "resnet152"]
    names = ["resnet50", "resnet101"]
    names += ["GPT2-medium", "GPT2-large"]#, "GPT2-xl"]

    NN_names = ["ResNet-50", "ResNet-101", "GPT2-medium", "GPT2-large"]#, "ResNet152"
    fig = plt.figure(figsize=(6, 6), dpi=100)
    n = len(names)
    for i in range(n):
        name = names[i]
        fig = plt.figure(figsize=(3, 3), dpi=100)
        ax1 = fig.add_subplot()

        rt_time_mean = []
        rt_time_std = []
        rk_time_mean = []
        rk_time_std = []
        rt_peak_mem = []
        rk_peak_mem = []
        capsize = 2
        
        original_time = np.mean(results[name]['original']['times'][1:])
        original_peak = results[name]['original']['peak_mem']

        for r in results[name]['rotor']:#["original"]:
            if r['feasible']:
                rt_time_mean.append(np.mean(r["times"][1:]))
                rt_time_std.append(np.std(r["times"][1:]))
                rt_peak_mem.append(r['peak_mem'])
        for r in results[name]['rockmate']:#["original"]:
            if r['feasible']:
                rk_time_mean.append(np.mean(r["times"][1:]))
                rk_time_std.append(np.std(r["times"][1:]))
                rk_peak_mem.append(r['peak_mem'])

        ax1.errorbar(np.array(rt_peak_mem), np.array(rt_time_mean)/ original_time,
                        yerr=np.array(rt_time_std)/ original_time,
                        label='Rotor', capsize=capsize, color='b')

        ax1.errorbar(np.array(rk_peak_mem), np.array(rk_time_mean)/ original_time,
                        yerr=np.array(rk_time_std)/ original_time,
                        label='Rockmate', capsize=capsize, color='r')

        x = rt_peak_mem+rk_peak_mem
        
        # ax1.scatter([original_peak], [original_time], color='g', label='PyTorch')
        # ax1.plot(np.linspace(min(x), max(x), 100), [original_time]*100, '--', color='g')
        ax1.scatter([original_peak], [1], color='g', label='PyTorch')
        ax1.plot(np.linspace(min(x), max(x), 100), [1]*100, '--', color='g')
        ax1.legend(loc='upper right')
        ax1.set_title(NN_names[i])
        ax1.set_xlabel('Peak mem (GiB)')

        xticks = np.arange(min(x)//1024**3, (max(x)//1024**3)+1)
        xtickslabel = [str(t) for t in xticks]
        ax1.set_xticks(xticks*1024**3)
        ax1.set_xticklabels(xtickslabel)

        # if i%2==0:
        ax1.set_ylabel('Overhead')

        # extent = ax1.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
        fig.savefig(f"results/vs_rotor_{name}.pdf", format="pdf",bbox_inches='tight')

    # fig.subplots_adjust(hspace=0.45, wspace=0.25, left=0.12, right=0.9)
    # fig.show()
    # fig.savefig("results/vs_rotor.pdf", format="pdf")

    

def plot_vs_checkmate(log=False):
    with open("results/checkmate_exp_noapprox.pkl", "rb") as f:
        results_chk = pickle.load(f)
    with open("results/rockmate_exp_solve_time_20_20.pkl", "rb") as f:
        results_rkm = pickle.load(f)
    with open("results/rotor_exp_solve_time.pkl", "rb") as f:
        results_rot = pickle.load(f)

    # fig = plt.figure(figsize=(6, 3), dpi=100)
    fig = plt.figure(figsize=(3, 3), dpi=100)
    # fig.tight_layout()
    # fig.add_subplot(221)
    # ax1 = fig.add_subplot(1, 2, 1)
    ax2 = fig.add_subplot(1, 1, 1)
    # ax2 = fig.add_subplot(1, 2, 2)

    # fig, ax1 = plt.subplots(figsize=(6, 6), dpi=100)
    # # ax2 = ax1.twinx()
    overhead = []
    solve_time = []
    nlayers = np.arange(2, 12, 2)
    for n in nlayers:
        res = [r for r in results_chk if r[0] == n]
        if len(res) < 1:
            continue
        overhead.append(max([((r[4]-r[5])/r[5])//0.0001/100 for r in res]))
        if log:
            solve_time.append(np.log(max([r[2] for r in res])/60))
        else:
            solve_time.append(max([r[2] for r in res]))
    # ax1.scatter(nlayers, np.array(overhead)/100+1, label="Checkmate", marker = "o")
    ax2.scatter(nlayers, solve_time, label="Checkmate", marker = "o")
    chk_solve_time = solve_time[0:]

    overhead = []
    solve_time = []
    nlayers = np.arange(2, 12, 2)
    for n in nlayers:
        res = [r for r in results_rkm if r[0] == n]
        if len(res) < 1:
            continue
        overhead.append(max([((r[4]-r[5])/r[5])//0.0001/100 for r in res]))
        if log:
            solve_time.append(np.log(max([r[2] for r in res])/60))
        else:
            solve_time.append(max([r[2] for r in res]))
    # ax1.scatter(nlayers, np.array(overhead)/100+1, label="Rockmate", marker = "v")
    ax2.scatter(nlayers, solve_time, label="Rockmate", marker = "v")

    overhead = []
    solve_time = []
    nlayers = np.arange(2, 12, 2, )
    for n in nlayers:
        res = [r for r in results_rot if r[0] == n]
        if len(res) < 1:
            continue
        overhead.append(max([((r[4]-r[5])/r[5])//0.0001/100 for r in res]))
        # solve_time.append(np.log(max([r[2] for r in res])))
        if log:
            solve_time.append(np.log(max([r[2] for r in res])/60))
        else:
            solve_time.append(max([r[2] for r in res]))
    # ax1.scatter(nlayers, np.array(overhead)/100+1, label="Rotor", marker = "^")
    ax2.scatter(nlayers, solve_time, label="Rotor", marker = "^")

    # ax1.set_title("overhead")
    # ax2.set_title("solve time")
    # ax1.legend()
    ax2.legend()
    # ax2.yaxis.set_label_position("right")
    # ax2.yaxis.tick_right()
    # ax1.set_xticks(nlayers)
    # ax1.set_xticklabels([str(num) for num in  nlayers])
    ax2.set_xticks(nlayers)
    ax2.set_xticklabels([str(num) for num in  nlayers])
    # ax1.set_ylabel('Throughput')
    # ax1.set_ylabel('Overhead')
    if log:
        ax2.set_ylabel('Solve time (min)')
    else:
        ax2.set_ylabel('Solve time (hour)')
    # ax1.set_xlabel('nlayers')
    ax2.set_xlabel('nlayers')
    if not log:
        ax2.set_yticks(list(np.arange(6, 31, 5)*3600))
        ax2.set_yticklabels(np.arange(6, 31, 5))
    else:
        # ax2.set_yticks(list(np.exp(np.arange(6, 31, 5))*60))
        # yt = np.arange(min(chk_solve_time), max(chk_solve_time), 5)
        # yt_label = np.exp(yt)
        yt_label = np.array([0.05, 0.5,5,50,500])
        yt_label = np.array([0.01, 0.1, 1,10,100,1000])
        yt = np.log(yt_label)
        ax2.set_yticks(yt)
        ax2.set_yticklabels([np.format_float_positional(l, 2, trim="-") for l in yt_label])
    fig.subplots_adjust(wspace=0.1, bottom=0.18, left=0.25, right=0.95)
    if log:
        fig.savefig("results/vs_checkmate_log.pdf", format="pdf")
        fig.savefig("results/vs_checkmate_log_solve_time.pdf", format="pdf")
    else:
        fig.savefig("results/vs_checkmate.pdf", format="pdf")
    


def plot_options():
    fig = plt.figure(figsize=(6, 3), dpi=100)
    ax1 = fig.add_subplot(1, 2, 1)
    ax2 = fig.add_subplot(1, 2, 2)
    
    with open("results/options_exp_v100.pkl", "rb") as f:
        results_opt = pickle.load(f)
    budget = []
    
    for nbar in [3, 5, 10, 20, 30]:
        nall = nbar
        res = [r for r in results_opt if (r['feasible'] and
                                          r["nb_budget_abar"] == nbar and r["nb_budget_all"] == nall)]
        budget = [r['budget']/1024**3 for r in res]
        mean = [np.mean(r['times'][2:]) for r in res]
        std = [np.std(r['times'][2:]) for r in res]
        ax1.errorbar(budget, mean, yerr=std, label=f"({nbar}, {nall})")
    ax1.legend()
    ax1.set_title("GPT2-medium")
    ax1.set_xlabel("Budget (GiB)")
    ax1.set_ylabel("Makespan (ms)")

    with open("results/options_exp_v100_resnet.pkl", "rb") as f:
        results_opt = pickle.load(f)
    budget = []
    
    for nbar in [3, 5, 10, 20, 30]:
        nall = nbar
        res = [r for r in results_opt if (r['feasible'] and
                                          r["nb_budget_abar"] == nbar and r["nb_budget_all"] == nall)]
        budget = [r['budget']/1024**3 for r in res]
        mean = [np.mean(r['times'][2:]) for r in res]
        std = [np.std(r['times'][2:]) for r in res]
        ax2.errorbar(budget, mean, yerr=std, label=f"({nbar}, {nall})")
    ax2.legend()
    ax2.set_title("ResNet-101")
    ax2.set_xlabel("Budget (GiB)")
    # ax2.set_ylabel("Makespan (ms)")
    ax2.yaxis.set_label_position("right")
    ax2.yaxis.tick_right()

    fig.subplots_adjust(wspace=0.1, bottom=0.18, left=0.1, right=0.85)
    # fig.subplots_adjust(wspace=0.3, bottom=0.18, left=0.1, right=0.9)
    fig.savefig("results/options.pdf", format="pdf")


def plot_throughput():
    with open('results/throughput_p100.pkl', 'rb') as f:
        results_thp = pickle.load(f)

    fig, ax1 = plt.subplots(figsize=(6, 3), dpi=100)
    for name in ["GPT2-xl"]:
        r = results_thp[name]
        o_mean = np.mean([4/t for t in r["original"]['times'][1:]])
        batch = [int(b.split(" ")[1]) for b, v in r.items()
                 if "original" not in b and v[0]["feasible"]]
        mean = []
        std = []
        for b, v in r.items():
            if "original" not in b and v[0]["feasible"]:
                times = np.array(v[0]['times'])
                times = times[times < np.percentile(times, 95)]
                mean.append(np.mean([int(b.split(" ")[1])/t/o_mean
                            for t in times]))
                std.append(np.std([int(b.split(" ")[1])/t/o_mean
                                   for t in times]))
        ax1.errorbar(batch, mean, yerr=std, label=name)
    ax1.legend()
    ax1.set_xticks(batch[::2])
    ax1.set_xticklabels(["{:.0%}".format(b/4) for b in batch[::2]])
    ys = np.arange(0.98, 1.12, 0.04)
    ax1.set_yticks(ys)
    ax1.set_yticklabels(["{:.0%}".format(y) for y in ys])
    ax1.set_xlabel("Batch size")
    ax1.set_ylabel("Throughput wrt. PyTorch")
    fig.subplots_adjust(wspace=0.1, bottom=0.16, left=0.15, right=0.95)
    fig.savefig("results/throughput.pdf", format="pdf")

def get_table():
    with open("results/GPT2_exp_v100_20_20.pkl", "rb") as f:
            results = pickle.load(f)
    with open("results/GPT2_exp_v100_20_20_seq.pkl", "rb") as f:
            results2 = pickle.load(f)
    features = ['Model', "Input_size", "Algorihtm", "Budget (GiB)", "Peak_mem (GiB)", "Makespan_mean (ms)", "Makespan_std (ms)"]
    l_data = []
    m_unit = 1024**3
    for model_name in ["GPT2-medium", "GPT2-large"]:
        for result in [results, results2]:
            exp = result[model_name]["original"]
            l_data.append([model_name, exp['input_size'], "PyTorch", 0, 
                    exp['peak_mem']/m_unit, np.mean(exp['times'][1:]),  np.std(exp['times'][1:])])
            for alg in ["rotor", "rockmate"]:
                # res = [exp for exp in result[model_name][alg] if exp["feasible"]]
                res = result[model_name][alg]
                res = [res[4], res[len(res)//2], res[-1]]
                for exp in res:
                    if exp["feasible"]:
                        l_data.append([model_name, exp['input_size'], alg, exp['budget']/m_unit, 
                        exp['peak_mem']/m_unit, np.mean(exp['times'][1:]),  np.std(exp['times'][1:])])
    df = pd.DataFrame(l_data, columns=features)
    print(df.sort_values(["Model", "Input_size", "Budget (GiB)"]).to_latex(index=False, float_format="%.3f"))

def plot_regnet():
    with open("results/otherNN_exp_v100.pkl", "rb") as f:
            results = pickle.load(f)
    # names = ["resnet50", "resnet101", "resnet152"]
    names = ['regnet_y_1_6gf', 'regnet_x_3_2gf']
    NN_names = ['Regnet_y_1_6gf', 'Regnet_x_3_2gf']
    fig = plt.figure(figsize=(6, 3), dpi=100)
    n = len(names)
    for i in range(n):
        name = names[i]
        ax1 = fig.add_subplot(1, n, i+1)

        rt_time_mean = []
        rt_time_std = []
        rk_time_mean = []
        rk_time_std = []
        rt_peak_mem = []
        rk_peak_mem = []
        capsize = 2

        # for r in results[name]['rotor']:#["original"]:
        #     if r['feasible']:
        #         rt_time_mean.append(np.mean(r["times"][1:]))
        #         rt_time_std.append(np.std(r["times"][1:]))
        #         rt_peak_mem.append(r['peak_mem'])
        for r in results[name]['rockmate']:#["original"]:
            if r['feasible']:
                rk_time_mean.append(np.mean(r["times"][1:]))
                rk_time_std.append(np.std(r["times"][1:]))
                rk_peak_mem.append(r['peak_mem'])

        # ax1.errorbar(np.array(rt_peak_mem), np.array(rt_time_mean),
        #                 yerr=np.array(rt_time_std),
        #                 label='rotor', capsize=capsize, color='b')

        ax1.errorbar(rk_peak_mem, rk_time_mean,
                        yerr=rk_time_std,
                        label='rockmate', capsize=capsize, color='r')

        x = rt_peak_mem+rk_peak_mem
        original_time = np.mean(results[name]['original']['times'][1:])
        original_peak = results[name]['original']['peak_mem']
        ax1.scatter([original_peak], [original_time], color='g', label='PyTorch')
        ax1.plot(np.linspace(min(x), max(x), 100), [original_time]*100, '--', color='g')
        ax1.legend(loc='upper right')
        ax1.set_title(NN_names[i])
        ax1.set_xlabel('Peak mem (GiB)')

        xticks = np.arange(min(x)//1024**3, (max(x)//1024**3)+1)
        xtickslabel = [str(t) for t in xticks]
        ax1.set_xticks(xticks*1024**3)
        ax1.set_xticklabels(xtickslabel)

        if i==0:
            ax1.set_ylabel('Makespan (ms)')
    fig.subplots_adjust(wspace=0.2, bottom=0.18, left=0.1, right=0.9)
    fig.savefig("results/regnet.pdf", format="pdf")


plot_vs_rotor()
# plot_vs_checkmate(log=True)
# plot_vs_checkmate()
# get_table()
# plot_options ()
# plot_regnet()
# plot_throughput()

